On Data-centric Forwarding in Mobile Ad-hoc Networks: Baseline Design and Simulation Analysis

IP networking deals with end-to-end communication where the network layer routing protocols maintain the reachability from one address to another. However, challenging environments, such as mobile ad-hoc networks or MANETs, lead to frequent path failures and changes between the sender and receiver, incurring higher packet loss. The obligatory route setup and maintenance of a device-to-device stable path in MANETs incur significant data retrieval delay and transmission overhead. Such overhead exaggerates the packet loss manifold. Named Data Networking (NDN) can avoid such delays and overhead and significantly improve the overall network performance. It does so with direct application-controlled named-data retrieval from any node in a network instead of reaching a specific IP address with protocol message exchange. However, existing works lack any explicit or systematic analysis to justify such claims. Our work analyzes the core NDN and IP architectures in a MANET at a baseline level. The extensive simulations show that NDN, when applied correctly, yields much lower data retrieval latency than IP and can lower the network transmission overhead in most cases. As a result, NDN's stateful forwarder can significantly increase the retrieval rate, offering a better trade-off at the network layer. Such performance comes from its caching, built-in multicast, and request aggregation without requiring an IP-like separate routing control plane.

==> figures/pdfcrop.sh <==
#!/bin/bash
for FILE in ./*.pdf; do
	pdfcrop "${FILE}" "${FILE}"
done

